From sparse recovery to plug-and-play priors, understanding trade-offs for stable recovery with generalized projected gradient descent

We consider the problem of recovering an unknown low-dimensional vector from noisy, underdetermined observations. We focus on the Generalized Projected Gradient Descent (GPGD) framework, which unifies traditional sparse recovery methods and modern approaches using learned deep projective priors. We extend previous convergence results to robustness to model and projection errors. We use these theoretical results to explore ways to better control stability and robustness constants. To reduce recovery errors due to measurement noise, we consider generalized back-projection strategies to adapt GPGD to structured noise, such as sparse outliers. To improve the stability of GPGD, we propose a normalized idempotent regularization for the learning of deep projective priors. We provide numerical experiments in the context of sparse recovery and image inverse problems, highlighting the trade-offs between identifiability and stability that can be achieved with such methods.

==> code/test_PGD_step.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def iht(y, A, mu, k, nit,x0):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    x = np.random.randn(n, 1) 

    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 
    for i in range(nit):
        z=  ht(x, k)  # Hard-thresholding step
        r = A @ z - y  # Residual
        x = z - mu * A.T @ r  # Gradient descent step        
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2
    return x, loss, rec_err

def mod_RED(y, A, mu, k, nit, lam,x0):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    x = np.random.randn(n, 1) 
    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 

    for i in range(nit):
        z = (1-lam)*x + lam*ht(x, k) 
        r = A @ z - y  # Residual
        x = z - mu * A.T @ r  # Gradient descent step
       
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2

    return x, loss, rec_err


def RED(y, A, mu, k, nit, lam,x0):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    x = np.random.randn(n, 1) 
    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 

    for i in range(nit):
        r = A @ x - y  # Residual
        x = x - mu * A.T @ r - lam*(x-ht(x, k)) #*(10./np.sqrt(i+1))  # Gradient descent step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2

    return x, loss, rec_err
# Parameters
mu  = 0.6
mu2 = 0.55
mu3 = 0.4
mu4 = 0.3
lambda_val = 5
lambda2 = 200
nit = 200
kmax = 45
sigma = 0.002
lam = 0.7
lam2 = 0.55
lam3 = 0.25
lam4 = 0.15
n = 300
m = 150
nexp = 200

err = np.zeros((nexp, kmax))
err2 = np.zeros((nexp, kmax))
err3 = np.zeros((nexp, kmax))
err4 = np.zeros((nexp, kmax))
err5 = np.zeros((nexp, kmax))
err6 = np.zeros((nexp, kmax))



alpha = 0.1
alpha2 = 0.05

for exp in range(nexp):
    print(exp)
    for k in range(1, kmax + 1):
        e = sigma * np.random.randn(m, 1) * k
        #e = sigma *    np.ones((m, 1))


        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k:] = 0
        y = A @ x0 + e

        x_star, loss, rec_err = iht(y, A, mu, k, nit,x0)
        err[exp, k-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)

        if np.isnan(err2[exp, k-1]):
            err[exp, k-1] = 1
            
        x_star2, loss, rec_err = iht(y, A, mu2, k, nit,x0)
        err2[exp, k-1] = np.linalg.norm(x_star2 - x0) / np.linalg.norm(x0)

        if np.isnan(err2[exp, k-1]):
            err2[exp, k-1] = 1

        x_star3, loss, rec_err =iht(y, A, mu3, k, nit,x0)
        err3[exp, k-1] = np.linalg.norm(x_star3 - x0) / np.linalg.norm(x0)

        if np.isnan(err3[exp, k-1]):
            err3[exp, k-1] = 1
            
            
        x_star4, loss, rec_err = iht(y, A, mu4, k, nit,x0)
        err4[exp, k-1] = np.linalg.norm(x_star4 - x0) / np.linalg.norm(x0)

        if np.isnan(err4[exp, k-1]):
            err4[exp, k-1] = 1
        
       

err[err>1] =1
err2[err2>1] =1
err3[err3>1] =1
err4[err4>1] =1
err5[err5>1] =1
err6[err6>1] =1


serr = np.sort(err, axis=0)
serr2 = np.sort(err2, axis=0)
serr3 = np.sort(err3, axis=0)
serr4 = np.sort(err4, axis=0)
serr5 = np.sort(err5, axis=0)
serr6 = np.sort(err6, axis=0)


k = 4


e = sigma * np.random.randn(m, 1)  * k
#e = sigma *    np.ones((m, 1))

x0 = np.ones((n, 1))
x0[k:] = 0
y = A @ x0 + e

x_star,  loss1, rec_err1 = iht(y, A, mu, k, nit,x0)
x_star2, loss2, rec_err2 = iht(y, A, mu2, k, nit,x0)
x_star3, loss3, rec_err3 = iht(y, A, mu3, k, nit,x0)
x_star4, loss4, rec_err4 = iht(y, A, mu4, k, nit,x0)

plt.figure(1, dpi=300)
leg = "IHT $\\mu="+str(mu)+"$"
leg2 = "IHT $\\mu="+str(mu2)+"$"
leg3 = "IHT $\\mu="+str(mu3)+"$"
leg4 = "IHT $\\mu="+str(mu4)+"$"


axs = plt.subplot(2, 1, 1)
thresh = int(np.floor(0.95 * nexp))
plt.plot(serr[thresh, :], label= leg)
plt.plot(serr2[thresh, :], 'g--', linewidth=2, label=leg3)
plt.plot(serr3[thresh, :], 'm--', linewidth=2, label=leg2)
plt.plot(serr4[thresh, :], 'r--', linewidth=2, label=leg4)


plt.plot([k-0.0001, k], [0, 1], 'k:',linewidth=1)
plt.legend(loc='lower right')
plt.ylim([0, 1])
axs.set(xlabel="Sparsity k", ylabel = "Normalized error")

          
axs = plt.subplot(2, 1, 2)
plt.plot(rec_err1, label=leg)
plt.plot(rec_err2, 'g--', linewidth=2, label=leg2)
plt.plot(rec_err3, 'm--', linewidth=2, label=leg3)
plt.plot(rec_err4, 'r--', linewidth=2, label=leg4)


axs.set_yscale('log')

plt.xlim([0, 100])

axs.set(xlabel="Number of iterations", ylabel = "Recovery error (log scale)")
plt.legend(loc='lower right')

plt.subplots_adjust(hspace=0.4, wspace=0.1)
# plt.savefig('influence_mu.png')

# plt.figure(2, dpi=300)
# plt.plot(loss1, label="IHT")
# plt.plot(loss3, 'g--', linewidth=2, label=leg3)
# plt.plot(loss2, 'm--', linewidth=2, label=leg2)

# plt.xlim([20, 200])

# plt.legend()


==> code/test_RED_mod.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def iht(y, A, mu, k, nit,x0):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    x = np.random.randn(n, 1) 

    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 
    for i in range(nit):
        z=  ht(x, k)  # Hard-thresholding step
        r = A @ z - y  # Residual
        x = z - mu * A.T @ r  # Gradient descent step        
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2
    return x, loss, rec_err

def mod_RED(y, A, mu, k, nit, lam,x0):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    x = np.random.randn(n, 1) 
    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 

    for i in range(nit):
        z = (1-lam)*x + lam*ht(x, k) 
        r = A @ z - y  # Residual
        x = z - mu * A.T @ r  # Gradient descent step
       
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2

    return x, loss, rec_err


def RED(y, A, mu, k, nit, lam,x0):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    x = np.random.randn(n, 1) 
    loss = np.zeros(nit)  # Loss array
    rec_err = np.zeros(nit) 

    for i in range(nit):
        r = A @ x - y  # Residual
        x = x - mu * A.T @ r - lam*(x-ht(x, k)) #*(10./np.sqrt(i+1))  # Gradient descent step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        rec_err[i]= np.linalg.norm(x-x0) ** 2

    return x, loss, rec_err
# Parameters
mu2 = 0.5
mu3 = 0.3
lambda_val = 5
lambda2 = 200
nit = 200
kmax = 45
sigma = 0.002
lam = 0.7
lam2 = 0.55
lam3 = 0.25
lam4 = 0.15
n = 300
m = 150
nexp = 100

err = np.zeros((nexp, kmax))
err2 = np.zeros((nexp, kmax))
err3 = np.zeros((nexp, kmax))
err4 = np.zeros((nexp, kmax))
err5 = np.zeros((nexp, kmax))
err6 = np.zeros((nexp, kmax))



alpha = 0.1
alpha2 = 0.05

for exp in range(nexp):
    print(exp)
    for k in range(1, kmax + 1):
        e = sigma * np.random.randn(m, 1) * k
        #e = sigma *    np.ones((m, 1))


        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k:] = 0
        y = A @ x0 + e

        x_star, loss, rec_err = iht(y, A, mu2, k, nit,x0)
        err[exp, k-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)

        x_star6, loss, rec_err = iht(y, A, mu3, k, nit,x0)
        err6[exp, k-1] = np.linalg.norm(x_star6 - x0) / np.linalg.norm(x0)
        
        x_star2, loss, rec_err = mod_RED(y, A, mu2, k, nit, lam,x0)
        err2[exp, k-1] = np.linalg.norm(x_star2 - x0) / np.linalg.norm(x0)

        if np.isnan(err2[exp, k-1]):
            err2[exp, k-1] = 1

        x_star3, loss, rec_err = mod_RED(y, A, mu2, k, nit, lam2,x0)
        err3[exp, k-1] = np.linalg.norm(x_star3 - x0) / np.linalg.norm(x0)

        if np.isnan(err3[exp, k-1]):
            err3[exp, k-1] = 1
            
            
        x_star4, loss, rec_err = RED(y, A, mu2/2, k, nit, lam3,x0)
        err4[exp, k-1] = np.linalg.norm(x_star4 - x0) / np.linalg.norm(x0)

        if np.isnan(err4[exp, k-1]):
            err4[exp, k-1] = 1
        
        x_star5, loss, rec_err = RED(y, A, mu2/2, k, nit, lam4,x0)
        err5[exp, k-1] = np.linalg.norm(x_star5 - x0) / np.linalg.norm(x0)

        if np.isnan(err5[exp, k-1]):
            err5[exp, k-1] = 1
            

err[err>1] =1
err2[err2>1] =1
err3[err3>1] =1
err4[err4>1] =1
err5[err5>1] =1
err6[err6>1] =1


serr = np.sort(err, axis=0)
serr2 = np.sort(err2, axis=0)
serr3 = np.sort(err3, axis=0)
serr4 = np.sort(err4, axis=0)
serr5 = np.sort(err5, axis=0)
serr6 = np.sort(err6, axis=0)


k = 4


e = sigma * np.random.randn(m, 1)  * k
#e = sigma *    np.ones((m, 1))

x0 = np.ones((n, 1))
x0[k:] = 0
y = A @ x0 + e

x_star,  loss1, rec_err1 = iht(y, A, mu2, k, nit,x0)
x_star2, loss2, rec_err2 = mod_RED(y, A, mu2 , k, nit, lam,x0)
x_star3, loss3, rec_err3 = mod_RED(y, A, mu2, k, nit, lam2,x0)
x_star4, loss4, rec_err4 = RED(y, A, mu2/2 , k, nit, lam3,x0)
x_star5, loss5, rec_err5 = RED(y, A, mu2/2, k, nit, lam4,x0)
x_star6, loss6, rec_err6 = iht(y, A, mu3, k, nit,x0)


plt.figure(1, dpi=300)

leg2 = "Mod RED $\\lambda="+str(lam)+"$"
leg3 = "Mod RED $\\lambda="+str(lam2)+"$"

leg4 = "RED $\\lambda="+str(lam3)+"$"
leg5 = "RED $\\lambda="+str(lam4)+"$"


axs = plt.subplot(2, 1, 1)
thresh = int(np.floor(0.95 * nexp))
plt.plot(serr[thresh, :], label="IHT")
plt.plot(serr6[thresh, :], label="IHT small $\\mu$")
plt.plot(serr3[thresh, :], 'g--', linewidth=2, label=leg3)
plt.plot(serr2[thresh, :], 'm--', linewidth=2, label=leg2)
plt.plot(serr4[thresh, :], 'r--', linewidth=2, label=leg4)
plt.plot(serr5[thresh, :], 'r.', linewidth=2, label=leg5)


plt.plot([k-0.0001, k], [0, 1], 'k:',linewidth=1)
plt.legend(loc='lower right')
plt.ylim([0, 1])
axs.set(xlabel="Sparsity k", ylabel = "Normalized error")

          
axs = plt.subplot(2, 1, 2)
plt.plot(rec_err1, label="IHT")
plt.plot(rec_err6, label="IHT  small $\\mu$")
plt.plot(rec_err3, 'g--', linewidth=2, label=leg3)
plt.plot(rec_err2, 'm--', linewidth=2, label=leg2)
plt.plot(rec_err4, 'r--', linewidth=2, label=leg4)
plt.plot(rec_err5, 'r.', linewidth=2, label=leg5)

axs.set_yscale('log')

plt.xlim([0, 200])

axs.set(xlabel="Number of iterations", ylabel = "Recovery error (log scale)")
plt.legend(loc='lower right')

plt.subplots_adjust(hspace=0.4, wspace=0.1)

# plt.savefig('app_iht2.png')

# plt.figure(2, dpi=300)
# plt.plot(loss1, label="IHT")
# plt.plot(loss3, 'g--', linewidth=2, label=leg3)
# plt.plot(loss2, 'm--', linewidth=2, label=leg2)

# plt.xlim([20, 200])

# plt.legend()


==> code/test_orth.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def iht(y, A, mu, k, nit):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        z = x - mu * A.T @ r  # Gradient descent step
        x = ht(z, k)  # Hard-thresholding step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss

    return z, loss

def iht_app(y, A, mu, k, nit, alpha):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        z = x - mu * A.T @ r  # Gradient descent step
        x_ht = ht(z, k)  # Hard-thresholding step
        coeff = 1 + alpha * np.linalg.norm(x - x_ht)/  (np.linalg.norm( x_ht) + 1e-6) # Adaptive coefficient
        x = x_ht * coeff  # Update x
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss

    return z, loss


# Parameters
mu2 = 0.65
lambda_val = 5
lambda2 = 200
nit = 200
kmax = 45
sigma = 0.001
n = 300
m = 150
nexp = 5

err = np.zeros((nexp, kmax))
err2 = np.zeros((nexp, kmax))
err3 = np.zeros((nexp, kmax))
err5 = np.zeros((nexp, kmax))

alpha = 0.97
alpha2 = 0.71

for exp in range(nexp):
    print(exp)
    for k in range(1, kmax + 1):
        e = sigma * np.random.randn(m, 1) * k
        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k:] = 0
        y = A @ x0 + e

        x_star, loss = iht(y, A, mu2, k, nit)
        err[exp, k-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)

        x_star2, loss = iht_app(y, A, mu2, k, nit, alpha)
        err2[exp, k-1] = np.linalg.norm(x_star2 - x0) / np.linalg.norm(x0)

        if np.isnan(err2[exp, k-1]):
            err2[exp, k-1] = 1

        x_star3, loss = iht_app(y, A, mu2, k, nit, alpha2)
        err3[exp, k-1] = np.linalg.norm(x_star3 - x0) / np.linalg.norm(x0)

        if np.isnan(err3[exp, k-1]):
            err3[exp, k-1] = 1

err[err>1] =1
err2[err2>1] =1
err3[err3>1] =1

serr = np.sort(err, axis=0)
serr2 = np.sort(err2, axis=0)
serr3 = np.sort(err3, axis=0)



k = 9

mu2 = 0.7

sigma = 0.075
e = sigma * np.random.randn(m, 1) 

x0 = np.ones((n, 1))
x0[k:] = 0
y = A @ x0 + e

x_star, loss1 = iht(y, A, mu2, k, nit)
x_star2, loss2 = iht_app(y, A, mu2 , k, nit, alpha)
x_star3, loss3 = iht_app(y, A, mu2, k, nit, alpha2)


plt.figure(1, dpi=300)
leg2 = "Approx. IHT $\\alpha="+str(alpha2)+"$"
leg3 = "Approx. IHT $\\alpha="+str(alpha)+"$"

axs = plt.subplot(2, 1, 1)
thresh = int(np.floor(0.95 * nexp))
plt.plot(serr[thresh, :], label="IHT")
plt.plot(serr3[thresh, :], 'g--', linewidth=2, label=leg2)
plt.plot(serr2[thresh, :], 'm--', linewidth=2, label=leg3)

plt.plot([k-0.0001, k], [0, 1], 'k:',linewidth=1)
plt.legend(loc='lower right')
plt.ylim([0, 1])
axs.set(xlabel="Sparsity k", ylabel = "Normalized error")

          
axs = plt.subplot(2, 1, 2)
plt.plot(loss1, label="IHT")
plt.plot(loss3, 'g--', linewidth=2, label=leg2)
plt.plot(loss2, 'm--', linewidth=2, label=leg3)

axs.set_yscale('log')

plt.xlim([0, 40])

axs.set(xlabel="Number of PGD iterations", ylabel = "Recovery error (log scale)")
plt.legend(loc='upper right')

plt.subplots_adjust(hspace=0.4, wspace=0.1)

#plt.savefig('app_iht.png')

# plt.figure(2, dpi=300)
# plt.plot(loss1, label="IHT")
# plt.plot(loss3, 'g--', linewidth=2, label="Approx. IHT $\\alpha=.22$")
# plt.plot(loss2, 'm--', linewidth=2, label="Approx. IHT $\\alpha=.25$")

# plt.xlim([20, 200])

# plt.legend()


==> code/test_orth2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def iht(y, A, mu, k, nit):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        z = x - mu * A.T @ r  # Gradient descent step
        x = ht(z, k)  # Hard-thresholding step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss

    return z, loss

def iht_app(y, A, mu, k, nit, alpha):
    """
    Modified IHT algorithm with adaptive coefficient adjustment.
    """
    m = A.shape[1]  # Number of columns in A
    x = np.zeros((m,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        z = x - mu * A.T @ r  # Gradient descent step
        x_ht = ht(z, k)  # Hard-thresholding step
        coeff = 1 + alpha  # Adaptive coefficient
        x = x_ht * coeff  # Update x
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss

    return z, loss


# Parameters
mu2 = 0.6
lambda_val = 5
lambda2 = 200
nit = 200
kmax = 45
sigma = 0.002
n = 300
m = 150
nexp = 50

err = np.zeros((nexp, kmax))
err2 = np.zeros((nexp, kmax))
err3 = np.zeros((nexp, kmax))
err5 = np.zeros((nexp, kmax))

alpha = 0.1
alpha2 = 0.05

for exp in range(nexp):
    print(exp)
    for k in range(1, kmax + 1):
        e = sigma * np.random.randn(m, 1) * k
        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k:] = 0
        y = A @ x0 + e

        x_star, loss = iht(y, A, mu2, k, nit)
        err[exp, k-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)

        x_star2, loss = iht_app(y, A, mu2, k, nit, alpha)
        err2[exp, k-1] = np.linalg.norm(x_star2 - x0) / np.linalg.norm(x0)

        if np.isnan(err2[exp, k-1]):
            err2[exp, k-1] = 1

        x_star3, loss = iht_app(y, A, mu2, k, nit, alpha2)
        err3[exp, k-1] = np.linalg.norm(x_star3 - x0) / np.linalg.norm(x0)

        if np.isnan(err3[exp, k-1]):
            err3[exp, k-1] = 1

err[err>1] =1
err2[err2>1] =1
err3[err3>1] =1

serr = np.sort(err, axis=0)
serr2 = np.sort(err2, axis=0)
serr3 = np.sort(err3, axis=0)



k = 9

mu2 = 0.7

sigma = 0.075
e = sigma * np.random.randn(m, 1) 

x0 = np.ones((n, 1))
x0[k:] = 0
y = A @ x0 + e

x_star, loss1 = iht(y, A, mu2, k, nit)
x_star2, loss2 = iht_app(y, A, mu2 , k, nit, alpha)
x_star3, loss3 = iht_app(y, A, mu2, k, nit, alpha2)


plt.figure(1, dpi=300)
leg2 = "Approx. IHT $\\alpha="+str(alpha2)+"$"
leg3 = "Approx. IHT $\\alpha="+str(alpha)+"$"

axs = plt.subplot(2, 1, 1)
thresh = int(np.floor(0.95 * nexp))
plt.plot(serr[thresh, :], label="IHT")
plt.plot(serr3[thresh, :], 'g--', linewidth=2, label=leg2)
plt.plot(serr2[thresh, :], 'm--', linewidth=2, label=leg3)

plt.plot([k-0.0001, k], [0, 1], 'k:',linewidth=1)
plt.legend(loc='lower right')
plt.ylim([0, 1])
axs.set(xlabel="Sparsity k", ylabel = "Normalized error")

          
axs = plt.subplot(2, 1, 2)
plt.plot(loss1, label="IHT")
plt.plot(loss3, 'g--', linewidth=2, label=leg2)
plt.plot(loss2, 'm--', linewidth=2, label=leg3)

axs.set_yscale('log')

plt.xlim([0, 40])

axs.set(xlabel="Number of PGD iterations", ylabel = "Recovery error (log scale)")
plt.legend()

plt.subplots_adjust(hspace=0.4, wspace=0.1)

# plt.savefig('app_iht2.png')

plt.figure(2, dpi=300)
plt.plot(loss1, label="IHT")
plt.plot(loss3, 'g--', linewidth=2, label="Approx. IHT $\\alpha=.22$")
plt.plot(loss2, 'm--', linewidth=2, label="Approx. IHT $\\alpha=.25$")

plt.xlim([20, 200])

plt.legend()


==> code/test_stable_PGD.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def stable_iht(y, A, mu, k,s, nit):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        r= r - ht(r,s)
        z = x - mu * A.T @ r  # Gradient descent step
        x = ht(z, k)  # Hard-thresholding step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss

    return z, loss


# Parameters
mu2 = 0.65
lambda_val = 5
lambda2 = 200
nit = 200
smax = 100
sigma = 0.001
n = 300
m = 150
nexp = 100

err = np.ones((nexp, smax))
err2 = np.ones((nexp, smax))
err3 = np.ones((nexp, smax))

alpha = 0.97
alpha2 = 0.71

k = 5
k2 = 10 
k3 = 15



for exp in range(nexp):
    print(exp)
    for s in range(1, smax + 1):
        
        ############################# First k
        e = sigma * np.random.randn(m, 1) * k
        outliers = 10000*np.ones((m,1))
        outliers[s:] = 0
        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k:] = 0
        y = A @ x0 + e + outliers

        x_star, loss = stable_iht(y, A, mu2, k,s, nit)
        err[exp, s-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)
        
        
        ############################# second k
        e = sigma * np.random.randn(m, 1) * k2
        A = np.random.randn(m, n) / np.sqrt(m)
        x0 = np.ones((n, 1))
        x0[k2:] = 0
        y = A @ x0 + e + outliers

        x_star, loss = stable_iht(y, A, mu2, k2,s, nit)
        err2[exp, s-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)

        ############################# third k
        e = sigma * np.random.randn(m, 1) * k3
        A = np.random.randn(m, n) / np.sqrt(m)

        x0 = np.ones((n, 1))
        x0[k3:] = 0
        y = A @ x0 + e + outliers

        x_star, loss = stable_iht(y, A, mu2, k3,s, nit)
        err3[exp, s-1] = np.linalg.norm(x_star - x0) / np.linalg.norm(x0)






err[err>1] =1
serr = np.sort(err, axis=0)


err2[err2>1] =1
serr2 = np.sort(err2, axis=0)



err3[err3>1] =1
serr3 = np.sort(err3, axis=0)

plt.figure(1, dpi=300)
leg1 = "IHT $k="+str(k)+"$"
leg2 = "IHT $k="+str(k2)+"$"
leg3 = "IHT $k="+str(k3)+"$"

thresh = int(np.floor(0.98 * nexp))
plt.plot(serr[thresh, :], label=leg1)
plt.plot(serr2[thresh, :], 'm--', linewidth=2, label=leg2)
plt.plot(serr3[thresh, :], 'g--', linewidth=2, label=leg3)

plt.legend(loc='upper left')
plt.ylim([0, 1])
plt.xlabel("Number of outliers s")
plt.ylabel("Normalized error")

          

==> code/test_stable_PGD_adapt.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Jan 27 11:15:58 2025

@author: ytraonmilin
"""

import numpy as np
import matplotlib.pyplot as plt

def ht(z, s):
    """
    Hard-thresholding function: Retains the top s largest absolute values in z and sets the rest to 0.
    """
    sz = np.sort(np.abs(z), axis=None,)[::-1]  # Sort in descending order
    threshold = sz[s-1] # Get the s-th largest value
    res = np.where(np.abs(z) >= threshold, z, 0)
    return res

def iht(y, A, L_alph,mu, k, nit,oracle):
    """
    Iterative Hard Thresholding (IHT) algorithm.
    """
    n = A.shape[1]  # Number of columns in A
    x = np.zeros((n,1))  # Initialize x
    loss = np.zeros(nit)  # Loss array
    loss2 = np.zeros(nit)  # Loss array

    for i in range(nit):
        r = A @ x - y  # Residual
        z = x - mu * L_alph @ r  # Gradient descent step
        x = ht(z, k)  # Hard-thresholding step
        loss[i] = np.linalg.norm(r) ** 2  # Compute loss
        loss2[i] = np.linalg.norm(x-oracle) ** 2  # Compute loss

    return z, loss, loss2


# Parameters
mu2 = 0.5
lambda_val = 5
lambda2 = 200
nit =200
smax = 100
sigma = 0.01
n = 300
m = 100
nexp = 1

err = np.ones((nexp, smax))
err2 = np.ones((nexp, smax))
err3 = np.ones((nexp, smax))


k = 10



plt.figure(1, dpi=300)
nalpha = 11


for exp in range(nexp):
    print(exp)
    e = sigma * np.random.randn(m, 1) * k
    A = np.random.randn(m, n) / np.sqrt(m)
    x0 = np.ones((n, 1))
    x0[k:] = 0
    I =np.eye(m)
    y = A @ x0 + e 

    x_star1, lossa, lossa2 = iht(y, A, A.T, mu2, k, nit,x0)
    for alpha in range(0, nalpha ):
        
        alph= alpha.real/(nalpha-1) 
        
        
        dev = np.random.randn(m, 1) 
        
        e_est = e + 0.01*dev/np.linalg.norm(dev) *np.linalg.norm(e)
        
        e_0 = e_est/np.linalg.norm(e_est) 
        P = e_0 @ e_0.T 
        L_alph =  A.T @ ((1-alph) * P + (I-P))
        x_star, loss, loss2 = iht(y, A, L_alph, mu2, k, nit,x0)

#        x_star, loss = iht(y, A, L_alph, mu2, k, nit,x0)
        if (alpha==0): 
            print(alph)

            #plt.plot(np.log10(loss), 'o--', linewidth=2)
            plt.plot(np.log10(loss2), 'y-', linewidth=2)
    
        if (alpha==3): 
            print(alph)

            #plt.plot(np.log10(loss), 'r--', linewidth=2)
            plt.plot(np.log10(loss2), 'r-', linewidth=2)

        if (alpha==6): 
            print(alph)
            #plt.plot(np.log10(loss), 'm--', linewidth=2)
            plt.plot(np.log10(loss2), 'm-', linewidth=2)

        
        if (alpha==8):
            print(alph)
            #plt.plot(np.log10(loss), 'b--', linewidth=2)
            plt.plot(np.log10(loss2), 'b-', linewidth=2)


        if (alpha==9):
            print(alph)
            #plt.plot(np.log10(loss), 'k--', linewidth=2)
            plt.plot(np.log10(loss2), 'k-', linewidth=2)





          
